Stochastic Optimization with Parametric Cost Function Approximations

A widely used heuristic for solving stochastic optimization problems is to use a deterministic rolling horizon procedure, which has been modified to handle uncertainty (e.g. buffer stocks, schedule slack). This approach has been criticized for its use of a deterministic approximation of a stochastic problem, which is the major motivation for stochastic programming. We recast this debate by identifying both deterministic and stochastic approaches as policies for solving a stochastic base model, which may be a simulator or the real world. Stochastic lookahead models (stochastic programming) require a range of approximations to keep the problem tractable. By contrast, so-called deterministic models are actually parametrically modified cost function approximations which use parametric adjustments to the objective function and/or the constraints. These parameters are then optimized in a stochastic base model which does not require making any of the types of simplifications required by stochastic programming. We formalize this strategy and describe a gradient-based stochastic search strategy to optimize the parameters.

==> images/ChargeRates_All/ThetaBar.m <==
function thetas_bar = ThetaBar(m,plot_title)
%m - 3rd dimension of array final_thetas.mat

%Load the data
load final_thetas.mat
load performance.mat

%Determine size of horizon, H
H = size(thetas,2);

%Create array for new thetas
thetas_bar = zeros(3,H);

%Fill in thetas for constant
thetas_bar(1,1:H) = thetas(1,1,m)*ones(1,H);

%Fill in thetas for lookup
thetas_bar(2,1:H) = thetas(2,:,m);

%Fill in thetas for exponential
for i = 1:H
   thetas_bar(3,i) = thetas(3,1,m)*exp(thetas(3,2,m)*i); 
end

%Create legend
param_names = {'Constant','Lookup Table','Exponential'};
legend_names = {};
for i = 1:3
    %legend_names{i} = strcat(param_names{i},':',sprintf('%s'),num2str(performance(i,m)*100,4),'%');
    legend_names{i} = [param_names{i} ': ' num2str(performance(i,m)*100,4) '%'];
end

%Generate Bar Graph
theta_plot = figure('visible','off');
hold on
    bar(thetas_bar(:,1:8).')
    legend(legend_names)
    %legend(param_names)
    ylabel('\theta_\tau')
    xlabel('\tau')
    %title(plot_title)
hold off
saveas(theta_plot,'ThetaBar.jpg')

end

==> images/ForecastQuality_All/ThetaBar.m <==
function thetas_bar = ThetaBar(m,plot_title)
%m - 3rd dimension of array final_thetas.mat

%Load the data
load final_thetas.mat
load performance.mat

%Determine size of horizon, H
H = size(thetas,2);

%Create array for new thetas
thetas_bar = zeros(3,H);

%Fill in thetas for constant
thetas_bar(1,1:H) = thetas(1,1,m)*ones(1,H);

%Fill in thetas for lookup
thetas_bar(2,1:H) = thetas(2,:,m);

%Fill in thetas for exponential
for i = 1:H
   thetas_bar(3,i) = thetas(3,1,m)*exp(thetas(3,2,m)*i); 
end

%Create legend
param_names = {'Constant','Lookup Table','Exponential'};
legend_names = {};
for i = 1:3
    %legend_names{i} = strcat(param_names{i},': ',num2str(performance(i,m)*100,4),'%');
    legend_names{i} = [param_names{i} ': ' num2str(performance(i,m)*100,4) '%'];
end

%Generate Bar Graph
theta_plot = figure('visible','off');
hold on
    bar(thetas_bar.')
    legend(legend_names)
    %legend(param_names)
    ylabel('\theta_\tau')
    xlabel('\tau')
    %title(plot_title)
hold off
saveas(theta_plot,'ThetaBar.jpg')

end
